Concrete one complex dimensional moduli spaces of hyperbolic manifolds and orbifolds

The Riley slice is arguably the simplest example of a moduli space of Kleinian groups; it is naturally embedded in $ \mathbb{C} $, and has a natural coordinate system (introduced by Linda Keen and Caroline Series in the early 1990s) which reflects the geometry of the underlying 3-manifold deformations. The Riley slice arises in the study of arithmetic Kleinian groups, the theory of two-bridge knots, the theory of Schottky groups, and the theory of hyperbolic 3-manifolds; because of its simplicity it provides an easy source of examples and deep questions related to these subjects. We give an introduction for the non-expert to the Riley slice and much of the related background material, assuming only graduate level complex analysis and topology; we review the history of and literature surrounding the Riley slice; and we announce some results of our own, extending the work of Keen and Series to the one complex dimensional moduli spaces of Kleinian groups isomorphic to $\mathbb{Z}_p*\mathbb{Z}_q$ acting on the Riemann sphere, $2\leq p,q \leq \infty$. The Riley slice is the case $p=q=\infty$ (i.e. two parabolic generators).

==> riley_slices/draw.m <==
ClearAll["Global`*"];
lookupTable = {{X, x}, {y, Y}};
word[px_, qx_] := (
   p = px/GCD[px, qx]; q = qx/GCD[px, qx];
   length = (2 q/GCD[p, 2 q])*(3 -
       GCD[2, 2 q/GCD[p, 2 q]]); (*be overly clever*)
   wd = {};
   Do[(
     height = i*p/q;
     height = If[Ceiling[height] == height, height + 1/2, height];
     AppendTo[wd,
      lookupTable[[If[Mod[i, 2] == 1, 1, 2],
       If[Mod[Ceiling[height], 2] == 1, 1, 2]]]];
     ), {i, length}];
   wd);

wordTable =
  Table[Table[{{p, q}, word[p, q]}, {p,
     Select[Range[q], GCD[#, q] == 1 &]}], {q, 20}];

wordList = Flatten[wordTable, 1];

indexWord[w_] :=
  Map[First, Select[wordList, Function[l, l[[2]] == w]]];

matrixProducts =
  Map[Function[w, Apply[Dot, w]], Map[Last, wordList]];

Map[Function[q, (
   YY = {{Exp[ \[Pi] I/q], 0}, {\[Rho], Exp[- \[Pi] I/q]}};
   yy = Inverse[YY];
   Map[Function[p, (
      XX = {{Exp[ \[Pi] I/p], 1}, {0, Exp[- \[Pi] I/p]}};
      xx = Inverse[XX];
      matrixProductsSubstituted =
       matrixProducts /. {X -> XX, Y -> YY, x -> xx, y -> yy};
      traces = Map[ Tr[N[#]] &, matrixProductsSubstituted];
      zeros = Map[Function[t, NSolve[t + 2 == 0, \[Rho]]], traces];
      plot =
       ComplexListPlot[\[Rho] /. # & /@ Flatten[zeros],
        PlotRange -> {{-4, 4}, {-2, 2}},
        PlotMarkers -> {\[Bullet], 2},
        PlotStyle -> Opacity[0.5, Black], PlotLabel -> p,
        ImageSize -> 600];
      Print[ToString@StringForm["new_riley_``_``.png", p, q];
      Export[ToString@StringForm["new_riley_``_``.png", p, q],
       plot];
      )], {2, 3, 4, 5, 6, Infinity}])], {2, 3, 4, Infinity}]


